Odd degree isolated points on $X_1(N)$ with rational $j$-invariant

Let $C$ be a curve defined over a number field $k$. We say a closed point $x\in C$ of degree $d$ is isolated if it does not belong to an infinite family of degree $d$ points parametrized by the projective line or a positive rank abelian subvariety of the curve's Jacobian. Building on work of Bourdon, Ejder, Liu, Odumodu, and Viray, we characterize elliptic curves with rational $j$-invariant which give rise to an isolated point of odd degree on $X_1(N)/\mathbb{Q}$ for some positive integer $N$.

==> anc/S3entanglement.txt <==
GL9 := GL(2,Integers(9));
GL27 := GL(2,Integers(27));

// Make a list of the subgroups that correspond to 9B0-9a, 9H0-9b,
// 9I0-9a, 9I0-9b, 9I0-9c, 9J0-9a, and 27A0-27a. These generators
// come from the Table 1 on page 23 of the arXiv version of
// Andrew Sutherland and David Zywina's "Modular curves of prime-power level
// with infinitely many rational points."

// These matrices represent the action of Galois on E[3^k] = (Z/3^k Z)^2.
// The elements of (Z/3^k Z)^2 are represented as column vectors.

imlist := <
sub<GL9 | GL9![1,1,0,1], GL9![2,0,0,5], GL9![1,0,0,2]>, // 9B0-9a
sub<GL9 | GL9![1,3,0,1], GL9![5,0,3,2], GL9![2,1,0,1]>, // 9H0-9b
sub<GL9 | GL9![2,1,0,5], GL9![1,2,3,2]>, // 9I0-9a
sub<GL9 | GL9![2,1,0,5], GL9![4,0,3,5]>, // 9I0-9b
sub<GL9 | GL9![2,2,0,5], GL9![2,2,3,1]>, // 9I0-9c
sub<GL9 | GL9![1,3,0,1], GL9![2,2,3,8], GL9![1,2,0,2]>, // 9J0-9a
sub<GL27 | GL27![1,1,0,1], GL27![2,1,9,5], GL27![1,2,3,2]> // 27A0-27a
>;

// A slight modification of Cummins and Pauli's code for using Riemann-Hurwitz
// to compute the genus of X_G.

function genus2(G)
  GG := sub<GL(2,BaseRing(G)) | SetToSequence(Generators(G)) cat [GL(2,BaseRing(G))![-1,0,0,-1]]>;
  md := Modulus(BaseRing(GG));
  H := SL(2,Integers(md));
  S := H![0,-1,1,0];
  T := H![1,1,0,1];
  phi, perm := CosetAction(H,GG meet H);
  lst := [phi(S),phi(T),phi(S*T)];
  //printf "Permutation for S = %o.\n",phi(S);
  //printf "Permutation for T = %o.\n",phi(T);
  //printf "Permutation for S*T = %o.\n",phi(S*T);
  cs := [CycleStructure(lst[i]) : i in [1..3]];
  gen := -2*Degree(perm) + 2;
  einfty := #Orbits(sub<perm | lst[2]>);
  e2 := #Fix(lst[1]);
  e3 := #Fix(lst[3]);
  ind := Degree(perm);
  for j in [1..3] do
    for i in [1..#cs[j]] do
      gen := gen + (cs[j][i][1]-1)*cs[j][i][2];
    end for;
  end for;
  gen := gen div 2;
  //printf "The genus = %o.\n",gen;
  genhur := 1 + (ind/12) - (e2/4) - (e3/3) - (einfty/2);
  //printf "The Hurwitz formula is %o = 1 + %o/12 - %o/4 - %o/3 - %o/2.\n",genhur, ind,e2,e3,einfty;
  return gen, ind, einfty, e2, e3;
end function;

// Take a subgroup G of GL(2,Z/rZ) and for a multiple s of r
// compute the full preimage of G in GL(2,Z/sZ).

function liftlevel(G,r,s)
  bigG := GL(2,Integers(s));
  redhom := hom<bigG -> GL(2,Integers(r)) | x :-> GL(2,Integers(r))!Eltseq(x)>;
  newgens := [];
  for k in Generators(Kernel(redhom)) do
    Append(~newgens,bigG!k);
  end for;
  F := Factorization(s);
  coprime := 1;
  if not (&and [ GCD(F[i][1],r) ne 1 : i in [1..#F]]) then
    coprime := &*[ F[i][1]^F[i][2] : i in [1..#F] | GCD(F[i][1],r) eq 1];
  end if;
  for k in Generators(G) do
    // Take k and make it a matrix mod s with determinant that's a unit
    // mod coprime
    newelt := bigG![CRT([Integers()!k[1][1],1],[r,coprime]),
    CRT([Integers()!k[1][2],0],[r,coprime]),
    CRT([Integers()!k[2][1],0],[r,coprime]),
    CRT([Integers()!k[2][2],1],[r,coprime])];
    Append(~newgens,newelt);
  end for;
  return sub<bigG | newgens>;
end function;

// What are the torsion orbits?

function torsorbits(G,r);
  a := Valuation(r,2);
  b := Valuation(r,3);
      ord := 2^a*3^b;
      GL2 := GL(2,Integers(ord));
      redgp := sub<GL2 | [ Transpose(GL2!Eltseq(g)) : g in Generators(G)]>;
      R := RSpace(redgp);
      // R is the module that Magma thinks that redgp naturally acts on.
      // That is, row vectors. That's why we take the transpose in the definition
      // of redgp.
      orbs := [];
      for a in R do
        if (ord*a eq 0) and ((ord div 2)*a ne 0) and ((ord div 3)*a ne 0) then
          if not a in (&join orbs) then
	    Append(~orbs,Orbit(redgp,a));
	  end if;
        end if;
      end for;
      retlist := Sort([ #o : o in orbs]);
      //printf "Orbits of action on points of order %o is %o.\n",ord,retlist;
  return retlist;
end function;

goodsubs := <>;
GL2 := GL(2,Integers(2));
GL54 := GL(2,Integers(54));

for curim in [1..#imlist] do
printf "Working on 3-adic image %o of %o.\n",curim,#imlist;
G := imlist[curim];
if Characteristic(BaseRing(G)) eq 9 then
  G27 := liftlevel(G,9,27);
else
  G27 := G;
end if;
G2 := liftlevel(G,Characteristic(BaseRing(G)),54);
L := LowIndexSubgroups(G2,6);

for i in [1..#L] do
  curG := L[i];
  hom1 := hom<curG -> GL2 | x :-> GL2!Eltseq(x)>;
  hom2 := hom<curG -> GL27 | x :-> GL27!Eltseq(x)>;  
  if Index(G2,curG) eq 6 then
    if Image(hom2) eq G27 then
      K1 := Kernel(hom1);
      K2 := Kernel(hom2);
      if Index(curG,K1) eq 6 then
        if (K2 subset K1) then
          tors54 := torsorbits(curG,54);
          if (6 in tors54) or (18 in tors54) or (54 in tors54) then
            printf "Subgroup %o of %o is a suitable mod 54 image.\n",i,#L;
            orbs := torsorbits(curG,18);
	    // Because our subgroups contain -I, the degree on X_1(18) is
	    // half the numbers in the list orbs.
	    if 6 in orbs then
	      printf "But subgroup %o gives a degree 3 point on X_1(18).\n",i;
	    else
	      Append(~goodsubs,curG);
	    end if;
          end if;
        end if;
      end if;  
    end if;
  end if;
end for;

end for;

// We find that there are four good subgroups.
IsConjugateSubgroup(GL54,goodsubs[1],goodsubs[2]);
IsConjugateSubgroup(GL54,goodsubs[1],goodsubs[3]);
IsConjugateSubgroup(GL54,goodsubs[1],goodsubs[4]);
// The latter three are conjugate in GL(2,Z/54Z) to subgroups of the first.

K := goodsubs[1];
// So there's only one modular curve we need to handle: X_K.
genus(K);

K2 := MinimalOvergroups(GL54,K)[1];
genus(K2);

v := Matrix(Integers(54),[[27],[0]]);
stabgenlist := [];
// The orbit of v has size 3.
done := false;
while done eq false do
  x := Random(K);
  if x*v eq v then
    if #sub<K | stabgenlist cat [x]> gt #sub<K | stabgenlist> then
      Append(~stabgenlist,x);
      if #sub<K | stabgenlist> eq (#K/3) then
        done := true;
      end if;
    end if;
  end if;
end while;
stabgenlist;

// We see that the stabilizer of v is contained in Gamma_0(54).


==> anc/X127.txt <==
Q := RationalField();
F<b,c> := FunctionField(Q,2);
E := EllipticCurve([F | 1-c, -b, -b, 0, 0]);
EP := E![0,0];

//E is an elliptic curve in Tate normal form, with point EP=(0,0).

P<x,y> := PolynomialRing(Q,2);
j := jInvariant(E);
Nj := Numerator(F!j);
Dj := Denominator(F!j);
PJSeq := [P!Nj+12288000*P!Dj];
x1:=(13*EP)[1];
x2:=(14*EP)[1];
f27:=P!(Numerator(x1)*Denominator(x2)-Numerator(x2)*Denominator(x1));

//f27 is a function of b,c such that our elliptic curve EP has j-invariant -2^15*3*5^3 = -12,288,000 and the point (0,0) has order dividing 27.

F27:=Factorization(f27)[3][1];

//We take the third polynomial in the factorization to get order 27, rather than 3 or 9.

A<b,c> := PolynomialRing(Rationals(),2);
I:=ideal<A|PJSeq,F27>;
P:=PrimaryDecomposition(I);
I1:=ideal<A|P[1]>;
RadicalDecomposition(I1);

//We create and decompose ideals to find a Grobner basis.

B<T> := PolynomialRing(Rationals());
K<T> := NumberField(T^9-153*T^8+4788*T^7-22452*T^6-322146*T^5-75726*T^4-1116*T^3+540*T^2+9*T-1);
b:=((-176330769/55338945968)*442711567744*T^8+215916859239*T^7-6767659352433*T^6+32096518996263*T^5+452352147208959*T^4+78995182405613*T^3+2049024574405*T^2+148357480453*T-12095294539)/442711567744;
c:= T;
E1:= EllipticCurve([1-c,-b,-b,0,0]);

//K, b, and c are defined using the Grobner basis so that E1 is an elliptic curve defined over a field of degree 9.

TorsionSubgroup(E1);

//We see that over K, the torsion subgroup of E is Z/27Z.

r:= b/T;
s:= T/((b/T)-1);
xpoint:= (s-r)/(r*s-2*r+1);
ypoint:= (r*s-2*r+1)/(s^2-s-r+1);

//xpoint and ypoint are defined by the inverse maps in Drew Sutherland's "alternate" model of X_1(N) at <https://math.mit.edu/~drew/X1_altcurves.html>.

p1:= MinimalPolynomial(xpoint);
p2:= MinimalPolynomial(ypoint);
F:= RationalField();
A<x,y,z>:= PolynomialRing(K,3);
newp1:= &+[ Coefficient(p1,i)*x^i*z^(9-i) : i in [0..9]];
newp2:= &+[ Coefficient(p2,i)*y^i*z^(9-i) : i in [0..9]];
cpoly:= x^10*y^3 - 6*x^9*y^4 + 15*x^8*y^5 + 3*x^8*y^3*z^2 - 3*x^8*y^2*z^3 - 19*x^7*y^6 - 
    6*x^7*y^5*z - 3*x^7*y^4*z^2 + 5*x^7*y^3*z^3 + 3*x^7*y^2*z^4 + 12*x^6*y^7 + 18*x^6*y^6*z - 
    6*x^6*y^5*z^2 + 3*x^6*y^4*z^3 - 12*x^6*y^3*z^4 - 3*x^6*y^2*z^5 + 3*x^6*y*z^6 - 3*x^5*y^8 - 
    18*x^5*y^7*z + 6*x^5*y^6*z^2 - 12*x^5*y^5*z^3 + 27*x^5*y^4*z^4 - 3*x^5*y^3*z^5 - x^5*y^2*z^6 - 
    2*x^5*y*z^7 + 6*x^4*y^8*z + 3*x^4*y^7*z^2 + 10*x^4*y^6*z^3 - 24*x^4*y^5*z^4 + 3*x^4*y^4*z^5 - 
    2*x^4*y^3*z^6 + 5*x^4*y^2*z^7 + x^4*y*z^8 - x^4*z^9 - 3*x^3*y^8*z^2 - 3*x^3*y^7*z^3 + 15*x^3*y^5*z^5 - 
    6*x^3*y^4*z^6 - 3*x^3*y^3*z^7 - x^3*y^2*z^8 + x^3*y*z^9 + 6*x^2*y^7*z^4 - 12*x^2*y^6*z^5 + 
    10*x^2*y^5*z^6 - 13*x^2*y^4*z^7 + 15*x^2*y^3*z^8 - 7*x^2*y^2*z^9 + x^2*y*z^10 - 4*x*y^6*z^6 + 
    13*x*y^5*z^7 - 16*x*y^4*z^8 + 10*x*y^3*z^9 - 4*x*y^2*z^10 + x*y*z^11 + y^5*z^8 - 4*y^4*z^9 + 6*y^3*z^10 - 4*y^2*z^11
    + y*z^12;

//The curve cpoly is Sutherland's "alternate" model of X_1(27), homogenized.

C:= Curve(ProjectiveSpace(F,2),cpoly);
XX:= Scheme(AmbientSpace(C),[newp1,newp2,cpoly]);

//The subscheme XX consists of the points on C whose x and y coordinates satisfy the equations the degree 9 point satisfies.

D:=Divisor(C,XX);

//This is the most time-consuming part of the code.

V:=RiemannRochSpace(D);
Dimension(V);

==> anc/X128.txt <==
// Is the degree 9 point on X_1(28) P^1 isolated?

E := EllipticCurve([1,-1,1,137,2643]);

// This is an elliptic curve with j-invariant 3^3 * 13/2^2.

R<x> := PolynomialRing(Rationals());

// Let's build the extension over which the curve has a point of order 28.
div2 := DivisionPolynomial(E,2);
div7 := DivisionPolynomial(E,7);

f1 := Factorization(div7)[1][1];
K1 := NumberField(f1);

// f1 has degree 3. We build the degree 3 number field.

SS := PolynomialRing(K1);
K0 := AbsoluteField(NumberField(SS!div2));

// We adjoin an x-coordinate of a 2-torsion point to K1.

OK := LLL(MaximalOrder(K0));
poly0 := MinimalPolynomial(OK.2);

// We choose a simple polynomial defining K.

poly := x^9 + x^8 - 2*x^7 + x^6 + 5*x^5 - x^4 - 5*x^3 - 2*x^2 + 2*x + 1;
IsIsomorphic(NumberField(poly0),NumberField(poly));

K<z> := NumberField(poly);
EK := BaseChange(E,K);

T, Tmap := TorsionSubgroup(EK);

// We see that over K, the torsion subgroup of E is Z/28Z.

Px := -182*z^8 + 65*z^7 + 260*z^6 - 546*z^5 - 156*z^4 + 364*z^3 + 364*z^2 - 156*z - 120;
Py := -5148*z^8 + 2080*z^7 + 7306*z^6 - 15444*z^5 - 3978*z^4 + 10634*z^3 + 
    10634*z^2 - 4654*z - 3574;

// These are the x and y coordinates of one point of order 28. There are
// 11 other points of order 28 in E(K).

// Drew Sutherland's model of X_1(28) has the form
// E_u : y^2 + xy + uy = x^3 + ux^2. This curve has j-invariant
// (-256u^6 + 768u^5 - 816u^4 + 352u^3 - 51u^2 + 3u - 1/16)/(u^5 - (1/16)u^4).
// We find the values of u that make this expression equal 351/4.

pol := (-256*x^6 + 768*x^5 - 816*x^4 + 352*x^3 - 51*x^2 + 3*x - 1/16)
- (351/4)*(x^5 - (1/16)*x^4);

uvals := Roots(PolynomialRing(K)!pol);
// There are two values for u in K that make j(E_u) = 351/4.

A<x,y> := PolynomialRing(K,2);
X := x^2*(x + 1)^3*y^6 
        + x^2*(x + 1)^2*(x^4 + 11)*y^5
        + 3*x^2*(x + 1)*(3*x^4 - 2*x^2 + 15)*y^4
        - (5*x^8 - 28*x^6 + 42*x^4 - 84*x^2 + 1)*y^3
        - (x - 1)*(25*x^6 - 23*x^4 + 67*x^2 - 5)*y^2
        + 6*(x - 1)^5*(x + 1)^3*y
        - (x - 1)^6*(x + 1)^3;

// This curve X is Drew Sutherland's model for X_1(28).

C<x,y,zz> := ProjectiveClosure(Curve(AffineSpace(K,2),X));
P1 := ProjectiveSpace(Rationals(),1);
q := (x*y + y*zz + 2*zz^2)/(2*x*zz);
t := (-x*y - y*zz - 2*zz^2)/(2*zz^2);

// According to https://math.mit.edu/~drew/X1/X1opt28.txt,
// the elliptic curve corresponding to a rational point on X_1(28)
// is [1,(q^2-1)*(t^2-1)/16,(q^2-1)*(t^2-1)/16,0,0]. The point is
// [(q+1)*(t^2-1)/8,(q+1)^2*(t-1)^2*(t+1)/32].

elt := (q^2-1)*(t^2-1)/16;

des1 := DefiningPolynomial(C);
des2 := Numerator(elt)-uvals[1][1]*Denominator(elt);

X1 := Scheme(ProjectiveSpace(K,2),[des1,des2]);

des2 := Numerator(elt)-uvals[2][1]*Denominator(elt);

X2 := Scheme(ProjectiveSpace(K,2),[des1,des2]);

// We find the points on X so that u = (q^2-1)*(t^2-1)/16 equals
// the two u-values found above.

// The RationalPoints(X1); command takes about 5 minutes. It only returns
// (1 : 0 : 0) and (0 : 1 : 0). These points are both singular, but
// all the points above them on the non-singular model are cusps.

// The RationalPoints(X2); command also takes a while. It returns the
// two points (1 : 0 : 0) and (0 : 1 : 0) found above. It also returns
// the points listed below.

pointlist := [ C(K)![-3*z^8 + 4*z^6 - 8*z^5 - 5*z^4 + 4*z^3 + 5*z^2 - 1,
3*z^8 - z^7 - 5*z^6 + 8*z^5 + 5*z^4 - 9*z^3 - 8*z^2 + 3*z + 3, 1],
C(K)![-3*z^8 + 8*z^6 - 8*z^5 - 9*z^4 + 14*z^3 + 11*z^2 - 2*z - 9,
z^8 + 2*z^7 + z^6 + 5*z^4 + 8*z^3 - 2*z^2 - 4*z - 3],C(K)![-z^8 - 2*z^5 - z^4 - 2*z^3 + z^2 + 1,-3*z^8 - 3*z^7 + 4*z^6 - 4*z^5 - 13*z^4 - z^3 + 9*z^2 + 5*z - 2],C(K)![z^8 + 2*z^5 + z^4 + 2*z^3 - z^2 - 1,9*z^8 + 5*z^7 - 20*z^6 + 18*z^5 + 37*z^4 - 25*z^3 - 33*z^2 - 3*z + 18],C(K)![3*z^8 - 8*z^6 + 8*z^5 + 9*z^4 - 14*z^3 - 11*z^2 + 2*z + 9,-3*z^8 + 2*z^7 + 3*z^6 - 10*z^5 + z^4 + 4*z^3 + 4*z^2 - 4*z - 1],C(K)![3*z^8 - 4*z^6 + 8*z^5 + 5*z^4 - 4*z^3 - 5*z^2 + 1,z^8 + z^7 - z^6 + 2*z^5 + 3*z^4 + z^3 - 3*z - 1]];

// There are six such points, and that's what we should expect. The points
// <E,P> and <E,-P> are identified, and since E has 12 points of order 28 on
// it, there should be 6 points on X_1(28) lying above E.

// The Riemann-Roch calculation is too difficult to do over K.
// Instead, we'll do it modulo p for some prime p.

p1 := MinimalPolynomial(pointlist[6][1]);
p2 := MinimalPolynomial(pointlist[6][2]);

p := 11;
F := GF(p);
R<x,y,zz> := PolynomialRing(F,3);

// Now, let's rebuild X_1(28) in characteristic p.

newp1 := &+[ Coefficient(p1,i)*x^i*zz^(9-i) : i in [0..9]];
newp2 := &+[ Coefficient(p2,i)*y^i*zz^(9-i) : i in [0..9]];

cpoly := x^2*(x + zz)^3*y^6*zz^2
        + x^2*(x + zz)^2*(x^4 + 11*zz^4)*y^5
        + 3*x^2*(x + zz)*(3*x^4 - 2*x^2*zz^2 + 15*zz^4)*y^4*zz^2
        - (5*x^8 - 28*x^6*zz^2 + 42*x^4*zz^4 - 84*x^2*zz^6 + zz^8)*y^3*zz^2
        - (x - zz)*(25*x^6 - 23*x^4*zz^2 + 67*x^2*zz^4 - 5*zz^6)*y^2*zz^4
        + 6*(x - zz)^5*(x + zz)^3*y*zz^4
        - (x - zz)^6*(x + zz)^3*zz^4;
C := Curve(ProjectiveSpace(F,2),cpoly);
XX := Scheme(AmbientSpace(C),[newp1,newp2,cpoly]);

// The subscheme XX consists of the points on C whose x and y coordinates
// satisfy the equations the degree 9 point satisfies. We use this to make
// a degree 9 divisor on C.

t0 := Cputime();
printf "Making divisor from point 1.\n";
D := Divisor(C,XX);
printf "Time taken was %o.\n",Cputime(t0);
printf "Degree of divisor is %o.\n",Degree(D);

printf "Computing Riemann-Roch space.\n";
V := RiemannRochSpace(D);
printf "Riemann-Roch space has dimension %o.\n",Dimension(V);

// If the Riemann-Roch space has dimension 1, that means that the only functions
// on C/F_p that have poles only at D are the constant functions.
// If f : C/K -> P^1/K is a non-constant function with poles only at D,
// then there must be alpha and beta in Q so that alpha*f + beta is non-constant
// mod p and the reduction of alpha*f + beta is non-constant. This is a
// contradiction, and so there is no non-constant f : C/K -> P^1/K with
// poles only at D.


==> anc/X3D0squaredisc.txt <==
// We compute the fiber product of j = 1728+t^2 and
// X_{3D^{0}-3a}.

F<t,d3> := FunctionField(Rationals(),2);

j1 := 1728+t^2;

b3 := 729/(d3^3-27);
j2 := (b3+3)^3*(b3+27)/b3;

pol := Numerator(j1-j2);
C := Curve(AffineSpace(Rationals(),2),pol);
C2 := ProjectiveClosure(C);
FF := FunctionField(C2);
jmap := 1728+FF.1^2;

pt := C2![1,0,0];
IsSingular(pt);
plac := Places(pt);

E, phi := EllipticCurve(C2,plac[1]);
E2 := MinimalModel(E);
MordellWeilGroup(E2);
// So E2 is y^2 = x^3 - 27, which has two rational points.
// We've already found two degree 1 places on C2, namely plac[1] and plac[3].

Evaluate(jmap,plac[1]);
Evaluate(jmap,plac[3]);

// So both rational points on the fiber product are cusps.



==> anc/X9B0squaredisc.txt <==
// We compute the fiber product of j = 1728+t^2 and
// X_{9B^0-9a}, aka X_{0}(9).

F<t,b9> := FunctionField(Rationals(),2);

j1 := 1728+t^2;

b3 := b9*(b9^2 + 9*b9 + 27);
j2 := (b3+3)^3*(b3+27)/b3;

pol := Numerator(j1-j2);
C := Curve(AffineSpace(Rationals(),2),pol);
C2 := ProjectiveClosure(C);
FF := FunctionField(C2);
jmap := 1728+FF.1^2;

pt := C2![1,0,0];
IsSingular(pt);
plac := Places(pt);

E, phi := EllipticCurve(C2,plac[1]);
E2 := MinimalModel(E);
MordellWeilGroup(E2);
// So E2 is y^2 = x^3 - 27, which has two rational points.
// We've already found two degree 1 places on C2, namely plac[1] and plac[3].

Evaluate(jmap,plac[1]);
Evaluate(jmap,plac[3]);

// So both rational points on the fiber product are cusps.



==> anc/X9J09asquaredisc.txt <==
// We compute the fiber product of j = 1728+t^2 and
// X_{9J^{0}-9a}.

F<t,j9> := FunctionField(Rationals(),2);

j1 := 1728+t^2;

c9 := (j9^3 - 3*j9 + 1)/(j9^2 - j9);
b3 := c9^3;
j2 := (b3+3)^3*(b3+27)/b3;

pol := Numerator(j1-j2);
C := Curve(AffineSpace(Rationals(),2),pol);
// C2 is the fiber product.
C2 := ProjectiveClosure(C);
FF := FunctionField(C2);
jmap := 1728+FF.1^2;

Genus(C2);

// So C2 is geometrically hyperelliptic 

chk, H, mp := IsHyperelliptic(C);
H2, mp2 := SimplifiedModel(H);

J := Jacobian(H2);
TorsionSubgroup(J);
RankBounds(J);
// The rank of J(C2) is zero.

ratpoints := Chabauty0(J);
// ratpoints is the provably complete list of rational points on H2.
// So H2 has precisely 3 rational points.

pt := C2![1,0,0];

plac := Places(pt);
printf "The singular point %o has %o places above it.\n",pt,#plac;
pt1 := plac[1];
pt2 := plac[2];
pt3 := plac[4];
Evaluate(jmap,pt1);
Evaluate(jmap,pt2);
Evaluate(jmap,pt3);

// All the rational points are cusps.





==> anc/deg3iso.txt <==
// When are two degree 3 extensions isomorphic?

// Suppose that x1, x2, x3 are the roots of the first degree 3 polynomial
// and x4, x5, x6 are the roots of the second.

// There is a unique conjugacy class of subgroups H of
// S_3 x S_3 with the property that the stabilizer of 1 and the stabilizer
// of 4 are conjugate if and only if the subgroup is contained in H.
// One H that works is generated by (1,2)(4,5) and (1,3,2)(4,6,5).
// A polynomial that's fixed by H is x1x4 + x2x5 + x3x6.

R<x1,x2,x3,x4,x5,x6> := PolynomialRing(Rationals(),6);
theta1 := x1*x4 + x2*x5 + x3*x6;
theta2 := x1*x4 + x2*x6 + x3*x5;
theta3 := x1*x5 + x2*x4 + x3*x6;
theta4 := x1*x5 + x2*x6 + x3*x4;
theta5 := x1*x6 + x2*x4 + x3*x5;
theta6 := x1*x6 + x2*x5 + x3*x4;

F<t> := PolynomialRing(R);
pol1 := (t-x1)*(t-x2)*(t-x3);
pol2 := (t-x4)*(t-x5)*(t-x6);
pol3 := (t-theta1)*(t-theta2)*(t-theta3)*(t-theta4)*(t-theta5)*(t-theta6);

a1 := Coefficient(pol1,2);
a2 := Coefficient(pol1,1);
a3 := Coefficient(pol1,0);
b1 := Coefficient(pol2,2);
b2 := Coefficient(pol2,1);
b3 := Coefficient(pol2,0);

I := IdealWithFixedBasis([a1,a2,a3,b1,b2,b3]);

cof5 := Coefficient(pol3,5);
cof4 := Coefficient(pol3,4);
cof3 := Coefficient(pol3,3);
cof2 := Coefficient(pol3,2);
cof1 := Coefficient(pol3,1);
cof0 := Coefficient(pol3,0);

alist :=
[[a1 ],
[a2, a1^2],
[a3, a1*a2, a1^3],
[a1*a3, a2^2, a2*a1^2, a1^4],
[a3*a2, a3*a1^2, a2^2*a1, a2*a1^3, a1^5 ],
[a3^2, a3*a2*a1, a3*a1^3, a2^3, a2^2*a1^2, a2*a1^4, a1^6]];

AAAA<A1,A2,A3,B1,B2,B3> := PolynomialRing(Rationals(),6);

Alist := [
[A1 ],
[A2, A1^2],
[A3, A1*A2, A1^3],
[A1*A3, A2^2, A2*A1^2, A1^4],
[A3*A2, A3*A1^2, A2^2*A1, A2*A1^3, A1^5 ],
[A3^2, A3*A2*A1, A3*A1^3, A2^3, A2^2*A1^2, A2*A1^4, A1^6]];

blist := [
[b1 ],
[b2, b1^2],
[b3, b1*b2, b1^3],
[b1*b3, b2^2, b2*b1^2, b1^4],
[b3*b2, b3*b1^2, b2^2*b1, b2*b1^3, b1^5 ],
[b3^2, b3*b2*b1, b3*b1^3, b2^3, b2^2*b1^2, b2*b1^4, b1^6]];


Blist := [
[B1 ],
[B2, B1^2],
[B3, B1*B2, B1^3],
[B1*B3, B2^2, B2*B1^2, B1^4],
[B3*B2, B3*B1^2, B2^2*B1, B2*B1^3, B1^5 ],
[B3^2, B3*B2*B1, B3*B1^3, B2^3, B2^2*B1^2, B2*B1^4, B1^6]];

len := [1,2,3,4,5,7];

coflist := [ Coefficient(pol3,5), Coefficient(pol3,4), Coefficient(pol3,3),
Coefficient(pol3,2), Coefficient(pol3,1), Coefficient(pol3,0) ];

for i in [1..6] do
  expolist := [ <x,y,z> : x in [0..i], y in [0..i], z in [0..i] | x+y+z eq i ];
  monlist := [ x1^a[1]*x2^a[2]*x3^a[3]*x4^b[1]*x5^b[2]*x6^b[3] : a, b in expolist ];
  M := ZeroMatrix(Rationals(),len[i]^2,#monlist);
  rowdata := [];
  for aa in [1..len[i]] do
    for bb in [1..len[i]] do
      rownum := aa+(bb-1)*len[i];
      term := alist[i][aa]*blist[i][bb];
      Append(~rowdata,<aa,bb>);
      for j in [1..#monlist] do
        M[rownum][j] := MonomialCoefficient(term,monlist[j]);
      end for;
    end for;
  end for;
  vec := ZeroMatrix(Rationals(),1,#monlist);
  for j in [1..#monlist] do
    vec[1][j] := MonomialCoefficient(coflist[i],monlist[j]);
  end for;
  chk, sol, nul := IsConsistent(M,vec);
  printf "For i = %o, consistent = %o. Dimension nul = %o. Solution = %o.\n",i,chk,Dimension(nul),sol;
  ans := &+[ AAAA!sol[1][j]*Alist[i][rowdata[j][1]]*Blist[i][rowdata[j][2]] : j in [1..NumberOfRows(M)]];
  printf "Formula = %o.\n",ans;
end for; 

// chk5 = -2*A1*B1
// chk4 = A1^2*B1^2 + 2*A1^2*B2 + 2*A2*B1^2 - 6*A2*B2
// chk3 = -2*A1^3*B1*B2 - 2*A1^3*B3 - 2*A1*A2*B1^3 + 5*A1*A2*B1*B2 + 9*A1*A2*B3 
- 2*A3*B1^3 + 9*A3*B1*B2 - 27*A3*B3
// chk2 = 2*A1^4*B1*B3 + A1^4*B2^2 + 3*A1^2*A2*B1^2*B2 - 9*A1^2*A2*B1*B3 - 
6*A1^2*A2*B2^2 + 2*A1*A3*B1^4 - 9*A1*A3*B1^2*B2 + 27*A1*A3*B1*B3 + A2^2*B1^4 - 
6*A2^2*B1^2*B2 + 9*A2^2*B2^2
// chk1 = -2*A1^5*B2*B3 - 2*A1^3*A2*B1^2*B3 - A1^3*A2*B1*B2^2 + 15*A1^3*A2*B2*B3
- 2*A1^2*A3*B1^3*B2 + 9*A1^2*A3*B1*B2^2 - 27*A1^2*A3*B2*B3 - A1*A2^2*B1^3*B2 + 
9*A1*A2^2*B1^2*B3 + 3*A1*A2^2*B1*B2^2 - 27*A1*A2^2*B2*B3 - 2*A2*A3*B1^5 + 
15*A2*A3*B1^3*B2 - 27*A2*A3*B1^2*B3 - 27*A2*A3*B1*B2^2 + 81*A2*A3*B2*B3
// chk0 = A1^6*B3^2 + A1^4*A2*B1*B2*B3 - 9*A1^4*A2*B3^2 - 2*A1^3*A3*B1^3*B3 + 
A1^3*A3*B1^2*B2^2 + 9*A1^3*A3*B1*B2*B3 - 4*A1^3*A3*B2^3 + A1^2*A2^2*B1^3*B3 - 
9*A1^2*A2^2*B1*B2*B3 + A1^2*A2^2*B2^3 + 27*A1^2*A2^2*B3^2 + A1*A2*A3*B1^4*B2 + 
9*A1*A2*A3*B1^3*B3 - 9*A1*A2*A3*B1^2*B2^2 - 27*A1*A2*A3*B1*B2*B3 + 
18*A1*A2*A3*B2^3 - 4*A2^3*B1^3*B3 + A2^3*B1^2*B2^2 + 18*A2^3*B1*B2*B3 - 
4*A2^3*B2^3 - 27*A2^3*B3^2 + A3^2*B1^6 - 9*A3^2*B1^4*B2 + 27*A3^2*B1^2*B2^2 - 
27*A3^2*B2^3



==> anc/genus4.txt <==
// If an elliptic curve has mod 54 image contained in the subgroup K found
// in the script S3entanglement.txt, then E acquires a 2-torsion point over
// the field that it acquires a cyclic 27-isogeny.

// I'll use Magma's SmallModularCurve databases to finish the computations.
// Magma says that X_0(27) : y^2 + y = x^3 - 7. (Which is, by the way,
// isomorphic to x^3 + y^3 = z^3.) Magma gives the map from X_0(27) to X_0(9)
// that sends (E,C) to (E,3*C) as x9 = phi(x,y) = -3 + y/x + 5/x.

// Magma gives the map from X_0(9) to the j-line as
// j = (x9+9)^3*(x9^3 + 243*x9^2 + 2187*x9 + 6561)^3/x9^9*(x9^2 + 9*x9 + 27)

// First, we want an equation for X_0(27) as a degree 3 cover of Q(X_0(9))

R<y,x,x9> := PolynomialRing(Rationals(),3);
f1 := y^2 + y - (x^3 - 7);
f2 := x*x9 + 3*x - y - 5;
I := ideal<R | f1,f2>;
G := GroebnerBasis(I);

// The second polynomial in the Groebner basis is x^3 - x^2*x9^2 - 6x^2*x9 - 9*x^2 + 9*x*x9 + 27*x - 27 = 0.

F<x9> := FunctionField(Rationals());
R<t> := PolynomialRing(F);

pol10 := t^3 - t^2*x9^2 - 6*t^2*x9 - 9*t^2 + 9*t*x9 + 27*t - 27;
pol1 := 27*Evaluate(pol10,(1/3)*t + (x9+3)^2/3);
j := (x9+9)^3*(x9^3 + 243*x9^2 + 2187*x9 + 6561)^3/(x9^9*(x9^2 + 9*x9 + 27));
pol2 := t^3 - j*(t+16);

// Now the question is, for which t do these two polynomials define the
// same degree 3 extension?

A1 := Coefficient(pol1,2);
A2 := Coefficient(pol1,1);
A3 := Coefficient(pol1,0);

B1 := Coefficient(pol2,2);
B2 := Coefficient(pol2,1);
B3 := Coefficient(pol2,0);

chk5 := -2*A1*B1;
chk4 := A1^2*B1^2 + 2*A1^2*B2 + 2*A2*B1^2 - 6*A2*B2;
chk3 := -2*A1^3*B1*B2 - 2*A1^3*B3 - 2*A1*A2*B1^3 + 5*A1*A2*B1*B2 + 9*A1*A2*B3 
- 2*A3*B1^3 + 9*A3*B1*B2 - 27*A3*B3;
chk2 := 2*A1^4*B1*B3 + A1^4*B2^2 + 3*A1^2*A2*B1^2*B2 - 9*A1^2*A2*B1*B3 - 
6*A1^2*A2*B2^2 + 2*A1*A3*B1^4 - 9*A1*A3*B1^2*B2 + 27*A1*A3*B1*B3 + A2^2*B1^4 - 
6*A2^2*B1^2*B2 + 9*A2^2*B2^2;
chk1 := -2*A1^5*B2*B3 - 2*A1^3*A2*B1^2*B3 - A1^3*A2*B1*B2^2 + 15*A1^3*A2*B2*B3
- 2*A1^2*A3*B1^3*B2 + 9*A1^2*A3*B1*B2^2 - 27*A1^2*A3*B2*B3 - A1*A2^2*B1^3*B2 + 
9*A1*A2^2*B1^2*B3 + 3*A1*A2^2*B1*B2^2 - 27*A1*A2^2*B2*B3 - 2*A2*A3*B1^5 + 
15*A2*A3*B1^3*B2 - 27*A2*A3*B1^2*B3 - 27*A2*A3*B1*B2^2 + 81*A2*A3*B2*B3;
chk0 := A1^6*B3^2 + A1^4*A2*B1*B2*B3 - 9*A1^4*A2*B3^2 - 2*A1^3*A3*B1^3*B3 + 
A1^3*A3*B1^2*B2^2 + 9*A1^3*A3*B1*B2*B3 - 4*A1^3*A3*B2^3 + A1^2*A2^2*B1^3*B3 - 
9*A1^2*A2^2*B1*B2*B3 + A1^2*A2^2*B2^3 + 27*A1^2*A2^2*B3^2 + A1*A2*A3*B1^4*B2 + 
9*A1*A2*A3*B1^3*B3 - 9*A1*A2*A3*B1^2*B2^2 - 27*A1*A2*A3*B1*B2*B3 + 
18*A1*A2*A3*B2^3 - 4*A2^3*B1^3*B3 + A2^3*B1^2*B2^2 + 18*A2^3*B1*B2*B3 - 
4*A2^3*B2^3 - 27*A2^3*B3^2 + A3^2*B1^6 - 9*A3^2*B1^4*B2 + 27*A3^2*B1^2*B2^2 - 
27*A3^2*B2^3;

S<t> := PolynomialRing(F);

pol := t^6 + chk5*t^5 + chk4*t^4 + chk3*t^3 + chk2*t^2 + chk1*t + chk0;

// If the discriminant of pol is zero, then the degree 3 fields are isomorphic
// if and only if pol has a rational root.

// disc = 0 if x9 = -9. Also, the denominator of disc is 0 if x9 = 0.

// This is a pretty complicated polynomial. Let's use Mark van Hoeij's method
// for finding another degree 6 polynomial that defines the same
// function field.

K := FunctionField(pol);
n := Degree(K);

// Step 1 - Find a basis for OK
OK := MaximalOrderFinite(K);
basis1 := [ OK.i : i in [1..n]];
basis1mat := Matrix(F,[ Eltseq(K!OK.i) : i in [1..n]]);
// Step 2 - Find a basis for Oinfinity
OK2 := MaximalOrderInfinite(K);
basis2 := [ OK2.i : i in [1..Degree(K)]];
basis2mat := Matrix(F,[ Eltseq(K!OK2.i) : i in [1..n]]);
// Step 3 - Write each element of OK as an LC of elements in OK2.
changemat := basis1mat*basis2mat^(-1);
// Step 4 - Let D be the LCM of the denominators of the entries in changemat.
D := LCM([ Denominator(d) : d in Eltseq(changemat)]);
alist := [[Numerator(D*changemat[i][j]) : j in [1..n]] : i in [1..n]];


curb := basis1;
done := false;
while done eq false do
  // Step 5 - Compute max degrees and vectors
  vmat := ZeroMatrix(Rationals(),n,n);
  mlist := [];
  dlist := [];
  for i in [1..Degree(K)] do
    mi := Max([ Degree(a) : a in alist[i]]);
    for j in [1..Degree(K)] do
      vmat[i][j] := Coefficient(alist[i][j],mi);
    end for;
    di := mi - Degree(D);
    Append(~dlist,di);
    Append(~mlist,mi);
  end for;
  // Step 6 - Test linear independence.
  if Rank(vmat) eq n then
    done := true;
  else
    c := Basis(NullSpace(vmat))[1];
    // Step 7 - Update
    maxdi := Max([ dlist[i] : i in [1..#dlist] | c[i] ne 0]);
    ind := 0;
    for i in [1..n] do
      if dlist[i] eq maxdi then
        if c[i] ne 0 then
	  ind := i;
	end if;
      end if;
    end for;
    newb := &+[ c[k]*x9^(dlist[ind]-dlist[k])*curb[k] : k in [1..n]];
    curb[ind] := newb;    
    for j in [1..n] do
      newa := &+[ c[k]*x9^(dlist[ind]-dlist[k])*alist[k][j] : k in [1..n]];
      alist[ind][j] := newa;
    end for;
  end if;
end while;

minpoly := MinimalPolynomial(curb[6]);
minpoly2 := Evaluate(minpoly,t-Coefficient(minpoly,5)/6);
minpoly3 := 458795923^6*Evaluate(minpoly2,108*t/458795923)/108^6;

// So the equation of the genus 4 curve is
// t^6 + (-2*x9^3 - 18x9^2 - 54x9)*t^3 + (x9^6 + 18*x9^5 + 135*x9^4 + 513*x9^3 + 972*x9^2 + 729*x9).

// The map t -> t^3 maps to the following curve.

R<y,x9> := PolynomialRing(Rationals(),2);
pol := y^2 + (-2*x9^3 - 18*x9^2 - 54*x9)*y + (x9^6 + 18*x9^5 + 135*x9^4 + 513*x9^3 + 972*x9^2 + 729*x9);
Y := ProjectiveClosure(Curve(AffineSpace(Rationals(),2),pol));
pt := Y![0,0,1];

E, phi := EllipticCurve(Y,pt);
E2, phi2 := MinimalModel(E);

// So E2 is isomorphic to y^2 = x^3 + 1. Thus, E2 has exactly 6 rational points.

PointSearch(Y,1000);

// The 6 rational points on Y are (-324 : -9 : 1), (0 : 0 : 1), (1 : 0 : 0),
// (-162 : -9 : 1), (0 : -3 : 1) and (-54 : -3 : 1).

FF := FunctionField(Y);
newx9 := FF.2;
jfunc := (newx9+9)^3*(newx9^3 + 243*newx9^2 + 2187*newx9 + 6561)^3/(newx9^9*(newx9^2 + 9*newx9 + 27));

Evaluate(jfunc,Y![-324,-9,1]);
Evaluate(jfunc,Y![0,0,1]);
Evaluate(jfunc,Y![1,0,0]);
Evaluate(jfunc,Y![-162,-9,1]);
Evaluate(jfunc,Y![0,-3,1]);
Evaluate(jfunc,Y![-54,-3,1]);

// The first and fourth points map to j = 0. The second and third points are cusps.
// The fifth and sixth points map to j = -12288000.


==> anc/odd7.txt <==
// The mod 7 image for j = 3^3*5*7^5/2^7 is generated by

G7 := GL(2,Integers(7));
H7 := sub<G7 | G7![2,0,0,4], G7![0,2,1,0], G7![-1,0,0,-1]>;

G := GL(2,Integers(49));
H := sub<G | G![2,0,0,4], G![0,2,1,0], G![-1,0,0,-1], G![8,0,0,1], G![1,0,0,8], G![1,7,0,1], G![1,0,7,1]>;

#H/#H7;

// We see that H is the full pre-image mod 47 of H7.

maxpairs := 0;
M := MaximalSubgroups(H);
printf "The full preimage mod 49 has %o maximal subgroups.\n",#M;
for i in [1..#M] do
  K := M[i]`subgroup;
  C := ConjugacyClasses(K);
  pairs := {};
  for i in [1..#C] do
    Include(~pairs,<Trace(C[i][3]),Determinant(C[i][3])>);
  end for;
  printf "Maximal subgroup %o has %o pairs <trace,det>.\n",i,#pairs;
  maxpairs := Max(maxpairs,#pairs);
end for;

actualpairs := {};
E := EllipticCurve([1,-1,0,-107,-379]);

doneyet := false;
for p in [2..100000] do
  if IsPrime(p) and not (p in BadPrimes(E)) and (p ne 7) then
    tr := TraceOfFrobenius(ChangeRing(E,GF(p))) mod 49;
    det := p mod 49;
    Include(~actualpairs,<tr,det>);
  end if;
  if (doneyet eq false) then
    if #actualpairs gt maxpairs then
      doneyet := true;
      printf "We only needed to test primes up to %o.\n",p;
    end if;
  end if;
end for;
printf "After testing primes up to %o, we found %o actual pairs.\n",1000,#actualpairs;


==> anc/x02andX27A.txt <==
F<t,a27> := FunctionField(Rationals(),2);

// Let Q(a27) be the function field of X_{27A^{0}-27a}.
// Let Q(t) be the function field of X_{0}(2). We use the model j = t^3/(t+16)
// from the work of Rouse, Zureick-Brown.

b9 := a27^3;
b3 := b9*(b9^2+9*b9+27);
j1 := (b3+3)^3*(b3+27)/b3;

j2 := t^3/(t+16);

pol := Numerator(j1-j2);
C := Curve(AffineSpace(Rationals(),2),pol);
C2 := ProjectiveClosure(C);
FF := FunctionField(C2);
jmap := (FF.1^3)/(FF.1+16);

// C2 is the fiber product of X_{27A^{0}-2a} and X_{0}(2) over X_{0}(1).
// It is singular.

printf "Genus of C2 is %o.\n",Genus(C2);
A, B, mp := IsHyperelliptic(C2);
// C2 is hyperelliptic
B2, mp2 := SimplifiedModel(B);
printf "Simplified model is %o.\n",B2;
printf "Rank bounds are %o.\n",RankBounds(Jacobian(B2));
// The Jacobian has rank 0.
pts := Chabauty0(Jacobian(B2));
printf "Rational points are %o.\n",pts;
// The set pts is a provably complete list of the rational points on B2.

mp2inv := Inverse(mp2);
Bpts := [ mp2inv(p) : p in pts ];
// Bpts is a list of the points on B.


// We find all the points on C2 by taking preimages of rational points on
// B.
Cpts := [];
for x in Bpts do
  X := x@@mp;
  ratpointsonX := RationalPoints(X);
  for p in ratpointsonX do
    if not C2!Eltseq(p) in Cpts then
      Append(~Cpts,C2!Eltseq(p));
    end if;
  end for;
end for;

printf "There are %o rational points on C2.\n",#Cpts;
for i in [1..#Cpts] do
  printf "Point %o is %o.\n",i,Cpts[i];
  if IsNonsingular(Cpts[i]) then
    printf "It's non-singular. It's image on the j-line is %o.\n",Evaluate(jmap,Cpts[i]);
  else
    plac := Places(Cpts[i]);
    printf "It's singular. There are %o places above it.\n",#plac;
    for j in [1..#plac] do
      if Degree(plac[j]) eq 1 then
        printf "Place %o has degree 1. It's image on the j-line is %o.\n",j,Evaluate(jmap,plac[j]);
      end if;
    end for;
  end if;
end for; 


==> anc/x02andX9C.txt <==
R<c,t> := FunctionField(Rationals(),2);

// R is the field of rational functions in c and t.
// Here c will be such that the function field of X_{9C^{0}-9a} is Q(c).

// The function field of X_{0}(2) is Q(t), and j = t^3/(t+16). This is
// the model of X_{0}(2) from the Rouse, Zureick-Brown paper.

b := c^3;
j1 := (b+3)^3*(b+27)/b;

j2 := t^3/(t+16);

num := Numerator(j1-j2);

// This numerator is the equation of the fiber product curve.

C := ProjectiveClosure(Curve(AffineSpace(Rationals(),2),num));

// Sometimes a fiber product has multiple components.

IsAbsolutelyIrreducible(C);

// Not in this case.

Genus(C);

// It has genus 2! 

chk, H, mp := IsHyperelliptic(C);

// Every genus 2 curve/Q is either hyperelliptic, or has a degree 2 map
// to a pointless conic. The return value chk is true or false.
// If chk is true, H is a hyperelliptic model, and mp is the map from C to H.
// The map from C to H is only a birational map, there are points on C
// where the map isn't defined.

// The model H is y^2 + (x^3+1)y = -9x^3, which is the minimal hyperelliptic
// model. We want a model of the form y^2 = sextic.

H2, mp2 := SimplifiedModel(H);

// Now that we have a simplified model, we can ask Magma to do some
// stuff with it.

J := Jacobian(H2);
TorsionSubgroup(J);
RankBounds(J);

// The torsion subgroup of J(Q) is Z/3Z x Z/9Z. The Jacobian has a rank
// of 0. So J(Q) is finite.

// Magma can find H2(Q) in this case. (It can also find it in the
// case when J(Q) has rank 1.)

ratpoints := Chabauty0(J);
ratpoints;

// There are exactly six rational points on H2.

// We want to know that the image on the j-line of all of these points are.
// This is actually kind of tricky to figure out, because we have
// a map j : C -> P^1, and maps C -> H, H -> H2. The map from H to H2
// Magma can easily invert. The map from C -> H is birational map, but it's
// pretty complicated, and Magma will struggle some to compute a birational
// inverse to this map.

// First, let's map the rational points back to H.

mp2inv := Inverse(mp2);
ratp := { mp2inv(p) : p in ratpoints };

// Now, for each of the 6 rational points p on H, Magma can write down
// the equations for the preimage scheme mp^(-1)(p) as a subscheme of C.
// Then it can find the rational points on all such schemes. This gives us
// all rational points on C.

ptsonC := {};
for p in ratp do
  X := p@@mp;
  rat := RationalPoints(X);
  for q in rat do
    Include(~ptsonC,C!Eltseq(q));
  end for;
end for;

// Programming note: When Magma computes the rational points on X,
// it returns them as points on X. In order to put stuff into a set,
// all the things in the set must be of the same type. Because we're working
// with 6 different choices of X in the for loop, we have to tell Magma to
// take each point we find, and think of it as a point on C. The
// command Eltseq(q) returns the projective coordinates of q, and the
// command C!Eltseq(q) means ``make the point on C that has these projective
// coordinates.''

ptsonC;

// The hyperelliptic curve had 6 rational points. However, we only get 5
// rational points on C. What happened?


pointlist := [ p : p in ptsonC ];
pointlist;
[ IsSingular(p) : p in pointlist ];

// The point [0,1,0] is a singular point of C, and on a non-singular model,
// there are multiple points sitting over it. How can we handle this?

FF := FunctionField(C);
jfunc := FF.2^3/(FF.2+16);

plac := Places(C![0,1,0]);
plac;

// We'll use Magma's function field machinery. This is the map from C2 -> P^1
// represented as an element of the function field of C. The set plac
// is all the places (which can be thought of as points on the non-singular
// model).

Degree(plac[1]);
Degree(plac[2]);

// Both places have degree 1. So they are rational points on the non-singular
// model. What is their image under j?

Evaluate(jfunc,plac[1]);
Evaluate(jfunc,plac[2]);

// Both are cusps. What are the values of j at the other 4 points on the curve?

Evaluate(jfunc,pointlist[1]);
Evaluate(jfunc,pointlist[3]);
Evaluate(jfunc,pointlist[4]);
Evaluate(jfunc,pointlist[5]);

// So in summary there are 6 rational points on C. Four of them are cusps,
// one of them corresponds to j = 0, and one corresponds to j = 54000.

// Is 54000 a CM j-invariant?

E := EllipticCurveWithjInvariant(54000);
HasComplexMultiplication(E);

// Yes. It is.

